Electromagnetic counterparts to gravitational wave events from Gaia

The recent discoveries of gravitational wave events and in one case also its electromagnetic (EM) counterpart allow us to study the Universe in a novel way. The increased sensitivity of the LIGO and Virgo detectors has opened the possibility for regular detections of EM transient events from mergers of stellar remnants. Gravitational wave sources are expected to have sky localisation up to a few hundred square degrees, thus Gaia as an all-sky multi-epoch photometric survey has the potential to be a good tool to search for the EM counterparts. In this paper we study the possibility of detecting EM counterparts to gravitational wave sources using the Gaia Science Alerts system. We develop an extension to current used algorithms to find transients and test its capabilities in discovering candidate transients on a sample of events from the observation periods O1 and O2 of LIGO and Virgo. For the gravitational wave events from the current run O3 we expect that about 16 (25) per cent should fall in sky regions observed by Gaia 7 (10) days after gravitational wave. The new algorithm will provide about 10 candidates per day from the whole sky.

==> anc/tab_appendix_new.txt <==
# ra dec jd Gmag deltaGmag comment 
# GW150914
57.775673 -59.139924 2457279.920880 19.172 0.016 03510664-5908196
53.595064 -61.599607 2457280.349236 20.401 0.171 
62.315471 -62.761413 2457281.171551 20.087 0.032 2MASXJ04091581-6245364
58.805149 -64.886501 2457281.423345 19.529 0.043 
58.011188 -64.991036 2457281.423588 20.213 0.041 03520183-6459230
# GW151012
67.105278 50.180461 2457313.753935 19.187 0.048 
67.101160 50.185544 2457313.827928 19.234 0.047 
# GW151226
192.155376 7.457991 2457388.042998 18.459 0.013 SDSSJ124837.59+072723.3
192.033382 7.271310 2457388.043125 20.195 0.097 
191.528950 7.530792 2457388.043380 19.783 0.028 
189.893359 6.853830 2457388.044595 18.230 0.022 
189.376922 6.608835 2457388.044988 19.728 0.080 SDSSJ123729.74+063638.8
21.767281 -10.914589 2457388.087049 20.230 0.041 
20.659634 -10.465231 2457388.08787 20.605 0.138 SDSSJ012238.02-102800.4
20.223954 -10.813104 2457388.088067 20.666 0.095 
21.783959 -10.901547 2457388.161053 19.884 0.061 
192.178676 6.195681 2457388.293472 20.217 0.047 SDSSJ124842.63+061144.5
191.280261 5.878367 2457388.294132 20.082 0.022 SDSSJ124506.83+055239.0
190.863276 6.237763 2457388.294306 19.765 0.047 
190.826095 6.016997 2457388.294387 19.746 0.035 SDSSJ124318.61+060057.1
190.591561 5.409626 2457388.294688 18.922 0.044 SDSSJ124222.54+052444.2
190.336880 5.358830 2457388.294873 17.862 0.017 
190.143836 5.306496 2457388.295000 19.937 0.050 
23.785735 -10.711721 2457388.335972 19.314 0.027 
22.309029 -10.145425 2457388.33706 20.500 0.050 SDSSJ012914.05-100845.8
22.20257 -10.235101 2457388.337106 19.731 0.041 SDSSJ012848.11-101354.9
21.528652 -10.058428 2457388.337581 20.155 0.062 SDSSJ012607.09-100332.8
23.194613 -9.954991 2457388.410544 19.272 0.058 SDSSJ013246.96-095720.1
23.023587 -10.334431 2457388.410556 20.182 0.109 
22.209992 -10.223282 2457388.411111 19.403 0.037 
192.802357 5.798973 2457388.469329 19.874 0.085 SDSSJ125111.91+054755.5
190.676648 4.937121 2457388.470914 19.823 0.153 
193.012778 5.605832 2457388.543252 14.166 0.003 
193.013093 5.605005 2457388.543252 19.657 0.099 
192.231254 4.951474 2457388.543924 19.966 0.067 SDSSJ124854.86+045705.7
191.796562 5.070284 2457388.544167 20.622 0.082 SDSSJ124711.05+050406.4
191.674249 4.936104 2457388.544282 19.847 0.058 
191.3792 5.056779 2457388.544444 20.468 0.178 SDSSJ124530.96+050326.8
191.324927 5.031555 2457388.544479 18.456 0.029 
191.003864 4.588640 2457388.544803 20.583 0.068 
190.689739 4.933245 2457388.544919 19.701 0.039 
190.785800 4.510844 2457388.544965 19.713 0.035 
23.719017 -9.674128 2457388.586435 20.440 0.081 
23.748360 -9.475295 2457388.586458 19.580 0.028 
22.462277 -9.332211 2457388.587315 18.922 0.024 SDSSJ012951.45-091955.8
21.970798 -8.679207 2457388.587801 20.586 0.180 
21.754459 -8.787637 2457388.587905 18.828 0.047 
21.600510 -8.848551 2457388.587998 20.098 0.030 
21.437179 -8.292165 2457388.588229 19.328 0.041 
23.735910 -9.657210 2457388.660428 20.427 0.050 
23.519366 -8.869936 2457388.660764 20.634 0.109 SDSSJ013404.69-085209.4
21.983299 -8.663099 2457388.661794 20.676 0.108 
21.614724 -8.833476 2457388.661991 20.014 0.056 
21.447711 -8.279133 2457388.662234 19.464 0.029 SDSSJ012547.34-081638.6
192.255635 4.9499 2457388.720069 20.025 0.074 SDSSJ124901.63+045645.5
193.215409 4.827142 2457388.793484 20.524 0.147 SDSSJ125251.12+044929.3
192.542569 4.320263 2457388.794051 20.255 0.149 SDSSJ125010.20+041902.3
192.556371 3.993257 2457388.794132 20.213 0.066 SDSSJ125013.64+035929.9
192.144727 3.761386 2457388.794456 20.579 0.058 
191.750612 3.849297 2457388.794688 20.560 0.075 SDSSJ124700.09+035048.4
191.526787 4.059162 2457388.794769 19.383 0.031 SDSSJ124606.11+040328.0
191.619566 3.530367 2457388.794850 19.610 0.046 SDSSJ124629.10+033201.6
190.875282 3.816905 2457388.795255 19.328 0.011 SDSSJ124330.29+034905.2
190.361496 3.273820 2457388.795729 20.628 0.111 
23.892726 -8.273469 2457388.836829 19.764 0.093 
23.205118 -8.464736 2457388.837222 20.433 0.108 
23.906520 -8.256342 2457388.910822 19.731 0.141 
22.44383 -7.987367 2457388.911829 19.161 0.042 SDSSJ012946.08-075901.3
21.761628 -7.238468 2457388.912454 20.373 0.179 SDSSJ012702.62-071416.8
191.946576 3.302181 2457388.970856 19.561 0.170 
191.944653 2.953535 2457388.970949 19.305 0.087 SDSSJ124747.32+025714.1
191.867229 3.037928 2457388.970972 20.358 0.153 SDSSJ124728.13+030219.5
191.648688 3.522894 2457388.970995 19.676 0.179 
193.659940 3.473462 2457389.043715 20.264 0.074 
193.418070 3.608642 2457389.043843 20.615 0.131 
193.282596 3.614507 2457389.043924 20.614 0.151 
193.050569 2.980871 2457389.044236 20.167 0.070 SDSSJ125211.92+025843.7
192.866413 3.183092 2457389.044306 19.733 0.088 
192.765614 3.243057 2457389.044352 20.558 0.070 
192.629145 3.314225 2457389.044421 20.244 0.125 
192.485105 2.708545 2457389.044676 19.629 0.007 
192.374845 2.96201 2457389.044676 19.960 0.015 SDSSJ124930.52+025733.4
192.292755 2.751347 2457389.04478 19.430 0.035 SDSSJ124909.92+024458.4
192.130461 2.606845 2457389.044931 20.468 0.063 
191.955456 2.951604 2457389.044954 19.295 0.027 SDSSJ124749.39+025700.1
191.606142 2.921249 2457389.045185 19.570 0.129 SDSSJ124625.21+025516.3
191.457132 2.979686 2457389.045266 19.526 0.049 SDSSJ124549.85+025846.1
191.219173 2.774222 2457389.045463 19.836 0.147 SDSSJ124451.93+024616.7
191.271359 2.679912 2457389.045463 19.980 0.090 
191.092188 2.805739 2457389.045544 20.091 0.091 SDSSJ124422.23+024814.5
23.658290 -7.158312 2457389.087419 20.220 0.066 
23.668529 -7.144131 2457389.161424 20.156 0.076 
192.119629 2.145109 2457389.221215 20.055 0.096 SDSSJ124828.19+020839.9
190.601464 1.807368 2457389.222280 20.100 0.127 
193.562597 2.462718 2457389.294201 20.001 0.106 
192.778087 2.273986 2457389.294757 19.710 0.036 SDSSJ125106.57+021623.8
192.418253 1.846170 2457389.295104 19.493 0.035 
192.360903 1.808105 2457389.29515 20.651 0.075 SDSSJ124926.76+014823.6
192.142252 1.800721 2457389.295289 19.705 0.053 SDSSJ124834.02+014813.1
192.11546 1.727472 2457389.295324 20.469 0.102 SDSSJ124827.90+014336.5
191.883138 1.907723 2457389.295428 20.241 0.073 
191.846435 1.864103 2457389.295463 20.403 0.118 SDSSJ124723.54+015139.8
191.893021 1.572549 2457389.295509 20.508 0.059 
191.953929 1.363639 2457389.295532 19.820 0.044 SDSSJ124749.03+012142.7
191.697896 1.611455 2457389.295625 19.285 0.035 
191.770819 1.37528 2457389.295637 19.794 0.027 SDSSJ124705.31+012230.4
191.520166 1.426015 2457389.295787 19.114 0.009 SDSSJ124604.52+012528.6
191.407719 1.574848 2457389.295822 20.478 0.104 SDSSJ124538.01+013430.5
191.080034 1.638569 2457389.296019 20.103 0.117 SDSSJ124419.64+013827.6
22.608003 -5.931186 2457389.338565 19.706 0.050 
193.275529 1.34573 2457389.470833 19.634 0.042 SDSSJ125306.61+012040.6
192.872179 1.34899 2457389.4711 20.497 0.197 SDSSJ125129.68+012048.8
192.771386 1.047712 2457389.471238 20.123 0.051 SDSSJ125104.84+010247.2
191.94963 1.067352 2457389.471759 19.502 0.037 SDSSJ124747.13+010406.0
194.723392 1.914631 2457389.543762 20.528 0.066 SDSSJ125854.02+015442.9
194.624935 1.434241 2457389.543958 20.304 0.114 SDSSJ125830.28+012612.8
194.375022 1.738266 2457389.544039 20.399 0.132 
194.157971 1.191125 2457389.544317 20.668 0.057 SDSSJ125637.51+011122.5
193.682124 1.157348 2457389.54463 19.654 0.048 SDSSJ125444.46+010928.9
193.287523 1.341506 2457389.544838 19.705 0.073 
193.341545 1.228572 2457389.544838 19.771 0.033 
193.210140 1.363728 2457389.544884 19.168 0.058 
193.115011 0.907394 2457389.545058 20.483 0.041 
192.562278 0.967624 2457389.545405 20.605 0.090 SDSSJ125014.62+005801.6
192.088335 0.525732 2457389.545822 19.864 0.079 
191.965251 0.618377 2457389.54588 20.612 0.127 SDSSJ124751.89+003657.7
25.491321 -5.504804 2457389.586979 19.927 0.124 SDSSJ014157.85-053018.2
24.525277 -5.088947 2457389.587708 20.527 0.049 SDSSJ013805.85-050518.7
24.056104 -5.468598 2457389.587917 20.629 0.077 SDSSJ013614.21-052808.7
23.960269 -4.879920 2457389.588125 20.393 0.125 
23.895303 -4.981339 2457389.588137 20.653 0.094 
23.846066 -4.700304 2457389.588241 20.410 0.086 SDSSJ013523.08-044207.3
23.605267 -5.105744 2457389.588299 20.637 0.070 SDSSJ013426.10-050621.9
23.297918 -4.711311 2457389.5886 19.808 0.128 SDSSJ013311.16-044237.5
23.021918 -4.712348 2457389.588773 19.584 0.021 SDSSJ013205.96-044245.9
# GW170729
200.034525 49.200498 2457964.392014 20.421 0.160 SDSSJ132009.24+491159.1
198.957176 49.264779 2457964.392361 20.657 0.171 
198.568923 50.057553 2457964.392894 20.008 0.044 SDSSJ131417.36+500322.2
197.367532 50.617762 2457964.393542 20.454 0.024 
195.275917 52.314599 2457964.395023 19.561 0.135 
193.865202 53.375369 2457964.395961 20.176 0.120 
193.03621 53.660167 2457964.396343 18.597 0.062 SDSSJ125208.20+533942.4
192.243940 53.914700 2457964.396701 20.355 0.067 SDSSJ124858.69+535452.4
191.738474 54.271779 2457964.397025 19.297 0.057 
191.531008 54.365282 2457964.39713 20.036 0.105 SDSSJ124607.42+542149.2
191.643155 54.582344 2457964.397199 20.611 0.168 SDSSJ124634.42+543443.9
197.789217 50.356879 2457964.467292 20.604 0.088 SDSSJ131109.59+502124.3
201.172582 49.447165 2457964.641979 18.351 0.040 
200.691679 49.622193 2457964.642211 19.601 0.070 SDSSJ132246.95+493714.1
200.100374 49.494321 2457964.642315 20.169 0.042 SDSSJ132024.35+492937.9
197.470131 52.271156 2457964.644525 20.614 0.196 
194.559967 54.251415 2457964.646366 17.629 0.016 
192.56895 54.483069 2457964.647049 16.714 0.023 SDSSJ125017.07+542851.8
327.776481 -65.867634 2457964.863009 20.502 0.074 
201.446885 49.619749 2457964.892164 19.934 0.048 SDSSJ132547.99+493722.3
201.590391 50.264168 2457964.892465 20.024 0.126 
199.170809 51.382987 2457964.89375 19.292 0.066 SDSSJ131640.57+512258.8
198.180933 52.050338 2457964.894375 20.492 0.157 SDSSJ131244.58+520309.0
198.517789 52.503485 2457964.894514 17.480 0.036 
197.607659 52.634756 2457964.894838 19.427 0.049 SDSSJ131025.24+523752.8
197.580105 53.220898 2457964.89515 20.505 0.101 SDSSJ131019.29+531323.1
199.518388 52.054131 2457964.968009 20.642 0.173 SDSSJ131804.41+520314.8
327.692355 -65.881190 2457965.039190 20.478 0.028 
314.139624 -65.674202 2457965.043044 19.979 0.127 
201.242916 51.234396 2457965.143241 18.191 0.058 
200.891886 51.402407 2457965.143426 19.783 0.099 
200.272851 51.526785 2457965.143669 20.413 0.044 SDSSJ132106.60+513130.2
198.447815 52.726515 2457965.144815 19.026 0.075 SDSSJ131347.67+524349.1
197.967259 54.005232 2457965.145602 19.973 0.137 
196.686531 54.029536 2457965.145972 20.590 0.088 
319.356652 -66.283652 2457965.365694 20.664 0.070 
203.431546 51.018240 2457965.392674 19.279 0.129 
202.684889 50.874356 2457965.392812 20.398 0.210 
202.547586 51.772878 2457965.393322 20.552 0.125 
201.914480 51.606932 2457965.393414 20.373 0.191 
202.070882 52.040210 2457965.393600 19.145 0.074 
202.035681 52.31892 2457965.393762 20.598 0.126 SDSSJ132808.01+521859.8
199.763801 53.376487 2457965.394942 19.068 0.032 SDSSJ131901.82+532235.4
199.085889 53.943839 2457965.395417 18.295 0.034 SDSSJ131620.78+535632.4
197.731093 54.44764 2457965.396053 18.561 0.031 SDSSJ131055.29+542646.7
325.539897 -66.407277 2457965.540127 19.732 0.062 
325.514432 -66.416100 2457965.614144 19.564 0.061 
203.765678 51.372745 2457965.64294 19.981 0.132 SDSSJ133504.19+512219.0
201.876977 53.191890 2457965.644421 20.341 0.194 
328.899035 -66.414903 2457965.863368 20.676 0.160 2MASXJ21553624-6624526
325.427989 -66.445439 2457965.864329 19.557 0.024 
203.16382 52.830998 2457965.894039 19.316 0.092 SDSSJ133238.38+524957.2
325.366879 -66.465798 2457966.040509 19.725 0.031 
327.927082 -68.055746 2457966.864248 20.508 0.026 
339.250001 -68.452455 2457967.287662 20.255 0.069 
342.570813 -68.550803 2457967.536991 18.422 0.065 
323.061145 -68.881965 2457967.792037 20.539 0.130 
0.618826 -68.054587 2457968.032766 19.845 0.075 
346.167482 -69.829309 2457968.110567 20.030 0.100 
350.682954 -69.913645 2457968.535833 20.487 0.077 
7.090178 -68.247660 2457968.781782 19.098 0.079 
19.073934 -66.858003 2457969.028727 19.598 0.055 
11.132006 -68.222779 2457969.031019 19.098 0.077 
318.653086 -69.504551 2457969.043785 20.549 0.084 
14.976168 -68.651160 2457969.280475 20.521 0.083 
14.088066 -68.403803 2457969.280579 18.122 0.020 
13.189857 -68.971102 2457969.280972 20.093 0.065 
353.784116 -71.309613 2457969.285810 18.090 0.016 
350.793456 -71.821437 2457969.286516 20.234 0.111 
328.307440 -71.542799 2457969.291412 19.993 0.012 LEDA268408
5.891649 -70.717980 2457969.357083 19.577 0.052 
20.054274 -68.390991 2457969.529468 19.327 0.040 
341.256992 -72.634239 2457969.612743 20.663 0.064 
341.272862 -72.678637 2457969.788889 20.612 0.135 
341.279279 -72.697237 2457969.862894 20.593 0.067 
348.649213 -73.077948 2457970.037558 19.149 0.086 
337.265709 -73.706186 2457970.289965 19.831 0.062 
325.274871 -73.239417 2457970.542500 19.995 0.095 
321.666789 -73.835582 2457971.043322 20.206 0.099 
328.660389 -74.946992 2457971.115822 20.392 0.178 
24.320112 -72.561675 2457971.281447 20.511 0.206 
334.469599 -75.219290 2457971.290938 20.497 0.130 
# GW170823
238.478072 -20.825524 2457990.331076 18.327 0.045 Gaia17cdt 
46.470158 20.789038 2457991.774329 20.561 0.138 
237.741573 -13.882503 2457991.834282 19.298 0.014 AT2017gpc
46.443930 18.967566 2457992.201273 19.691 0.036 
41.60071 21.281507 2457992.271748 20.421 0.173 SDSSJ024624.25+211653.8
40.323869 19.819010 2457992.771852 20.465 0.112 
236.937375 -8.262515 2457993.160833 20.652 0.193 2MASXJ15474508-0815479
234.658124 -8.426451 2457993.409630 20.567 0.056 
44.102865 14.121711 2457993.702697 20.355 0.079 
39.211944 16.764866 2457993.772951 20.654 0.129 
233.843500 -6.646440 2457993.910208 19.962 0.174 
37.761198 15.958831 2457994.272755 20.428 0.086 
38.641437 14.164557 2457994.524097 20.509 0.101 
41.042032 12.541378 2457994.702234 20.540 0.073 
37.375593 14.570910 2457994.773391 20.240 0.081 
40.222616 12.896407 2457994.775637 20.493 0.053 
42.270947 11.348664 2457994.777396 20.523 0.019 AT2017jxq
41.023127 10.801237 2457994.953079 20.260 0.096 
38.909850 12.826171 2457995.025093 17.828 0.060 
39.318597 11.735026 2457995.201921 20.240 0.065 
37.166888 12.899277 2457995.274259 19.144 0.055 
39.327739 11.745358 2457995.275926 20.207 0.013 
35.541490 13.546444 2457995.523275 17.458 0.016 
36.547998 12.603319 2457995.524201 20.164 0.060 
37.031453 12.524174 2457995.524502 19.968 0.027 
37.077021 12.139783 2457995.524688 20.636 0.112 
232.592841 -0.258908 2457995.589271 20.171 0.062 SDSSJ153022.12-001533.0
37.027481 11.729425 2457995.774988 20.638 0.074 
37.102961 11.002912 2457995.775336 20.547 0.163 
38.343988 10.082960 2457995.776400 20.671 0.061 
39.095551 9.967414 2457995.776852 20.503 0.119 2MASXJ02362287+0958031
39.852516 9.626977 2457995.777407 19.783 0.037 
40.719904 8.788420 2457995.778241 20.572 0.212 

